Beyond Blanket Masking: Examining Granularity for Privacy Protection in Images Captured by Blind and Low Vision Users

As visual assistant systems powered by visual language models (VLMs) become more prevalent, concerns over user privacy have grown, particularly for blind and low vision users who may unknowingly capture personal private information in their images. Existing privacy protection methods rely on coarse-grained segmentation, which uniformly masks entire private objects, often at the cost of usability. In this work, we propose FiGPriv, a fine-grained privacy protection framework that selectively masks only high-risk private information while preserving low-risk information. Our approach integrates fine-grained segmentation with a data-driven risk scoring mechanism. We evaluate our framework using the BIV-Priv-Seg dataset and show that FiG-Priv preserves +26% of image content, enhancing the ability of VLMs to provide useful responses by 11% and identify the image content by 45%, while ensuring privacy protection. Project Page: https://artcs1.github.io/VLMPrivacy/

==> figures/appendix/convert.py <==
import os
from PIL import Image

def downsample_images_in_folder(folder_path, scale=0.5, overwrite=True):
    """Downsamples all .png and .jpg images in the folder by the given scale."""
    supported_extensions = ('.png', '.jpg', '.jpeg')
    for filename in os.listdir(folder_path):
        if filename.lower().endswith(supported_extensions):
            full_path = os.path.join(folder_path, filename)
            with Image.open(full_path) as img:
                new_size = (int(img.width * scale), int(img.height * scale))
                downsampled = img.resize(new_size, Image.LANCZOS)
                
                # Save downsampled image
                if overwrite:
                    downsampled.save(full_path, optimize=True, quality=85)
                else:
                    name, ext = os.path.splitext(filename)
                    output_path = os.path.join(folder_path, f"{name}_small{ext}")
                    downsampled.save(output_path, optimize=True, quality=85)

    print("All images downsampled.")

# Example usage
folder_path = "comparison"  # Change this to your folder
downsample_images_in_folder(folder_path, scale=0.5, overwrite=True)

